Detection and estimation of spacecraft maneuvers for catalog maintenance

Building and maintaining a catalog of resident space objects involves several tasks, ranging from observations to data analysis. Once acquired, the knowledge of a space object needs to be updated following a dedicated observing schedule. Dynamics mismodeling and unknown maneuvers can alter the catalog's accuracy, resulting in uncorrelated observations originating from the same object. Starting from two independent orbits, this work presents a novel approach to detect and estimate maneuvers of resident space objects, which allows for correlation recovery. The estimation is performed with successive convex optimization without a-priori assumption on the thrust arcs structure and thrust direction.

==> Maneuver Detection Arxiv version/makeindex.sh <==
#! /bin/bash

# Esegui il file da terminale con
# $ bash file.sh

#cd
#cd Google\ Drive/Tesi/TUD\ thesis
pdflatex templateArxiv &&
makeglossaries templateArxiv &&
makeglossaries templateArxiv &&
pdflatex templateArxiv &&
bibtex templateArxiv &&
pdflatex templateArxiv &&
pdflatex templateArxiv


==> makeindex.sh <==
#! /bin/bash

# Esegui il file da terminale con
# $ bash file.sh

#cd
#cd Google\ Drive/Tesi/TUD\ thesis
pdflatex templateArxiv &&
makeglossaries templateArxiv &&
makeglossaries templateArxiv &&
pdflatex templateArxiv &&
bibtex templateArxiv &&
pdflatex templateArxiv &&
pdflatex templateArxiv

